Massive MIMO and Small Cells: Improving Energy Efficiency by Optimal Soft-Cell Coordination

To improve the cellular energy efficiency, without sacrificing quality-of-service (QoS) at the users, the network topology must be densified to enable higher spatial reuse. We analyze a combination of two densification approaches, namely "massive" multiple-input multiple-output (MIMO) base stations and small-cell access points. If the latter are operator-deployed, a spatial soft-cell approach can be taken where the multiple transmitters serve the users by joint non-coherent multiflow beamforming. We minimize the total power consumption (both dynamic emitted power and static hardware power) while satisfying QoS constraints. This problem is proved to have a hidden convexity that enables efficient solution algorithms. Interestingly, the optimal solution promotes exclusive assignment of users to transmitters. Furthermore, we provide promising simulation results showing how the total power consumption can be greatly improved by combining massive MIMO and small cells; this is possible with both optimal and low-complexity beamforming.

==> anc/function_QoSproblem_multiflowRZF.m <==
function [Wsolution,totalpower,BSallocation] = function_QoSproblem_multiflowRZF(H,Nantennas,SINRconstraints,Q,q)
%Implementation of the Multiflow-RZF algorithm from the paper paper:
%
%Emil Björnson, Marios Kountouris, Merouane Debbah, "Massive MIMO and
%Small Cells: Improving Energy Efficiency by Optimal Soft-Cell
%Coordination," Proceedings International Conference on Telecommunications
%(ICT'13), Casablanca, Morocco, May 2013.
%
%This file considers the general case with a macro base station and
%multiple small cells. Each transmitter applies regularized zero-forcing
%locally and perform joint power allocation to solve the following problem:
%
%minimize   total transmit power
%subject to SINR_k >= SINRconstraints(k) for all users k,
%           Power constraints.
%
%
%This is version 1.0.
%The implementation utilizes and requires CVX: http://cvxr.com/
%
%INPUT:
%H               = Kr x N matrix with row index for receiver and column
%                  index transmit antennas. N is the total number of
%                  antennas and Kr is the number of users.
%Nantennas       = Kt x 1 vector with number of antennas at each
%                  transmitter
%SINRconstraints = Kr x 1 vector with SINR constraints for all users.
%Q               = N x N x L matrix with the L weighting matrices for the
%                  L power constraints
%q               = Limits of the L power constraints
%
%OUTPUT:
%Wsolution     = N x Kr matrix with beamforming that solves the QoS problem. 
%                This matrix is empty if this problem isinfeasible.
%transmitpower = Total transmit power at the final solution
%BSallocation  = N x Kr matrix with ones for all antennas that serve a
%                given user and zeros otherwise.


Kt = length(Nantennas); %Number of transmitters
Kr = size(H,1);  %Number of users
N = size(H,2); %Number of transmit antennas (in total)
L = length(q); %Number of power constraints

g = zeros(Kt,Kr,Kr); %Placeholder for effective channel gain using RZF
QQ = zeros(Kt,Kr,L); %Placeholder for effective power constraints using RZF: QQ = u^H Q u



Wsolution=zeros(N,Kr); %Placeholder for beamforming solution

%Vector with indicies where the antenna indices of each transmitter starts and ends.
antennaInds=[0; cumsum(Nantennas)];

%Step 1: Go through all transmitters and all users. Transform the original
%problem into a simplified version using RZF
for j=1:Kt
    
    for i=1:Kr
        %Compute beamforming direction using RZF
        A = H([1:i-1 i+1:Kr],1+antennaInds(j):antennaInds(j+1))' * H([1:i-1 i+1:Kr],1+antennaInds(j):antennaInds(j+1))+diag(Kr./q(1+antennaInds(j):antennaInds(j+1))/max(SINRconstraints));
        w = A\H(i,1+antennaInds(j):antennaInds(j+1))';
        w = w/norm(w);
        Wsolution(1+antennaInds(j):antennaInds(j+1),i) = w;
        
        %Compute the corresponding channel gain
        for k = 1:Kr
            g(j,i,k) = abs(H(k,1+antennaInds(j):antennaInds(j+1))*w).^2;
        end
        
        %Transform the power constraints into the equivalent form in (9)
        for l = 1:L
            QQ(j,i,l) = real(w'*Q(1+antennaInds(j):antennaInds(j+1),1+antennaInds(j):antennaInds(j+1),l)*w);
        end
    end
end


%Pre-compute a block-diagonal matrix with the channels from each
%transmitter.
Rh = zeros(Kt,N,Kr);
for j = 1:Kt
    for k = 1:Kr
        Rh(j,1+antennaInds(j):antennaInds(j+1),k) = H(k,1+antennaInds(j):antennaInds(j+1));
    end
end


%Solve the power minimization under QoS requirements problem using CVX
cvx_begin
cvx_quiet(true); % this suppresses screen output from the solver
variable P(Kt,Kr); %Variable for Kt x Kr power allocation matrix

minimize real(sum(P(:))) %Minimize the total power

subject to

P >= 0; %Power must be non-negative

%SINR constraints (Kr constraints)
for k = 1:Kr
    g(:,k,k)'*P(:,k)*(1+SINRconstraints(k)) >= SINRconstraints(k)*(1 + sum(sum(g(:,:,k).*P)) );
end

%Power constraints (L constraints)
for l = 1:L
    sum(sum(QQ(:,:,l).*P)) <= q(l);
end

cvx_end


%Store solutions from the optimization problem and compute user allocation
totalpower = real(sum(P(:)));

BSallocation = zeros(Kt,Kr);

for j = 1:Kt
    for i = 1:Kr
        Wsolution(1+antennaInds(j):antennaInds(j+1),i) = Wsolution(1+antennaInds(j):antennaInds(j+1),i)*sqrt(P(j,i));
        
        BSallocation(j,i) = g(j,i,i)'*P(j,i)>1e-4;
    end
end





==> anc/function_QoSproblem_relaxation.m <==
function [Wsolution,transmitpower,BSallocation] = function_QoSproblem_relaxation(H,Nantennas,SINRconstraints,Q,q)
%Solves problem "minimize the total power consumption while satisfying
%the QoS constraints and the power constraints" in Eq. (7) of the paper:
%
%Emil Björnson, Marios Kountouris, Merouane Debbah, "Massive MIMO and
%Small Cells: Improving Energy Efficiency by Optimal Soft-Cell
%Coordination," Proceedings International Conference on Telecommunications
%(ICT'13), Casablanca, Morocco, May 2013.
%
%This file considers the general case with a macro base station and
%multiple small cells. The power minimization under QoS requirements and
%power constraints is
%
%minimize   total transmit power
%subject to SINR_k >= SINRconstraints(k) for all users k,
%           Power constraints.
%
%This optimization problem is convex. The computational complexity is
%therefore polynomial in the number of users, antennas, and power
%constraints. The implementation can, at least, handle 10 users, 100
%antennas, and 100 power constraints.
%
%This is version 1.0.
%The implementation utilizes and requires CVX: http://cvxr.com/
%
%INPUT:
%H               = Kr x N matrix with row index for receiver and column
%                  index transmit antennas. N is the total number of
%                  antennas and Kr is the number of users.
%Nantennas       = Kt x 1 vector with number of antennas at each
%                  transmitter
%SINRconstraints = Kr x 1 vector with SINR constraints for all users.
%Q               = N x N x L matrix with the L weighting matrices for the
%                  L power constraints
%q               = Limits of the L power constraints
%
%OUTPUT:
%Wsolution     = N x Kr matrix with beamforming that solves the QoS problem. 
%                This matrix is empty if this problem isinfeasible.
%transmitpower = Total transmit power at the final solution
%BSallocation  = N x Kr matrix with ones for all antennas that serve a
%                given user and zeros otherwise.



Kt = length(Nantennas); %Number of transmitters
Kr = size(H,1);  %Number of users
N = size(H,2); %Number of transmit antennas (in total)
L = length(q); %Number of power constraints


%Vector with indicies where the antenna indices of each transmitter starts and ends.
antennaInds=[0; cumsum(Nantennas)];

%Pre-compute the products of channel matrices for each transmitter
HH = zeros(N,N,Kr);
for j = 1:length(Nantennas)
    for k = 1:Kr
        HH(1+antennaInds(j):antennaInds(j+1),1+antennaInds(j):antennaInds(j+1),k) = H(k,1+antennaInds(j):antennaInds(j+1))' * H(k,1+antennaInds(j):antennaInds(j+1));
    end
end

%Pre-compute a block-diagonal matrix with the channels from each
%transmitter.
Rh = zeros(Kt,N,Kr);
for j = 1:Kt
    for k = 1:Kr
        Rh(j,1+antennaInds(j):antennaInds(j+1),k) =  H(k,1+antennaInds(j):antennaInds(j+1));
    end
end


%Solve the power minimization under QoS requirements problem using CVX
cvx_begin
cvx_quiet(true); % This suppresses screen output from the solver
variable W(N,N,Kr) complex; %Variable for N x N x Kr beamforming matrix

minimize real(trace(sum(W,3))) %Minimize the total power

subject to

for k = 1:Kr
    %Semi-definite formulation for the SINR constraint of user k
    real(trace(W(:,:,k)*HH(:,:,k)))*(1+SINRconstraints(k))  >= SINRconstraints(k)*(1 + real(trace(sum(W,3)*HH(:,:,k))));
    
    %Define the N x N beamforming matrix as Hermitian pos. semi-definite
    W(:,:,k) == hermitian_semidefinite(N);
end

%Power constraints (L constraints)
for l = 1:L
    real(trace(Q(:,:,l)*sum(W,3))) <= q(l);
end

cvx_end


%Store solutions from the optimization problem
Wsolution = W; %Final beamforming solution
transmitpower = trace(sum(Wsolution,3)); %Total transmit power


%Find which transmitter that allocates non-zero power (more than 1e-4) to
%the each user. This is the one that serves the user.
BSallocation = zeros(length(Nantennas),Kr);
for k = 1:Kr
    signalpower = zeros(Kt,1);
    for j = 1:Kt
        signalpower(j) = trace(HH(1+antennaInds(j):antennaInds(j+1),1+antennaInds(j):antennaInds(j+1),k)*W(1+antennaInds(j):antennaInds(j+1),1+antennaInds(j):antennaInds(j+1),k));
    end
    BSallocation(:,k) = signalpower > 1e-4;
end



==> anc/function_QoSproblem_singleBS.m <==
function [Wsolution,transmitpower] = function_QoSproblem_singleBS(H,SINRconstraints,Qsqrt,q)
%Solves problem "minimize the total power consumption while satisfying
%the QoS constraints and the power constraints" in Eq. (7) of the paper:
%
%Emil Björnson, Marios Kountouris, Merouane Debbah, "Massive MIMO and
%Small Cells: Improving Energy Efficiency by Optimal Soft-Cell
%Coordination," Proceedings International Conference on Telecommunications
%(ICT'13), Casablanca, Morocco, May 2013.
%
%This file considers the special case of only a macro base station.
%The power minimization under QoS requirements and power constraints is
%
%minimize   total transmit power
%subject to SINR_k >= SINRconstraints(k) for all users k,
%           Power constraints.
%
%This optimization problem is convex. The computational complexity is
%therefore polynomial in the number of users, antennas, and power
%constraints. The implementation can, at least, handle 10 users, 100
%antennas, and 100 power constraints.
%
%This is version 1.0.
%The implementation utilizes and requires CVX: http://cvxr.com/
%
%INPUT:
%H               = Kr x N matrix with row index for receiver and column
%                  index transmit antennas
%SINRconstraints = Kr x 1 vector with SINR constraints for all users.
%Qsqrt           = N x N x L matrix with matrix-square roots of the L 
%                  weighting matrices for the L power constraints
%q               = Limits of the L power constraints
%
%OUTPUT:
%Wsolution     = N x Kr matrix with beamforming that solves the QoS problem. 
%                This matrix is empty if this problem isinfeasible.
%transmitpower = Total transmit power at the final solution


Kr = size(H,1); %Number of users
N = size(H,2); %Number of transmit antennas
L = length(q); %Number of power constraints


%Solve the power minimization under QoS requirements problem using CVX
cvx_begin
cvx_quiet(true); % This suppresses screen output from the solver

variable W(N,Kr) complex; %Variable for N x Kr beamforming matrix

minimize norm(W,'fro') %Minimize the square root of the total power

subject to

%SINR constraints (Kr constraints)
for k = 1:Kr
    %SOCP formulation for the SINR constraint of user k
    sqrt(1+SINRconstraints(k))*real(H(k,:)*W(:,k))  >= sqrt(SINRconstraints(k)) * norm([1 zeros(1,Kr-1); H(k,:)*W],'fro');
    
    imag(H(k,:)*W(:,k)) == 0;  %Useful link is assumed to be real-valued
end

%Power constraints (L constraints)
for l = 1:L
    norm(Qsqrt(:,:,l)*W,'fro') <= sqrt(q(l));
end
    
cvx_end


%Store solutions from the optimization problem
Wsolution = W;
transmitpower = norm(Wsolution,'fro').^2;



==> anc/simulationFigure3.m <==
%This Matlab script can be used to generate Figure 3 in the paper:
%Emil Björnson, Marios Kountouris, Merouane Debbah, "Massive MIMO and
%Small Cells: Improving Energy Efficiency by Optimal Soft-Cell
%Coordination," Proceedings International Conference on Telecommunications
%(ICT'13), Casablanca, Morocco, May 2013.
%
%This is version 1.1.
%
%License: If you use parts of this code in your research, please cite the
%paper above in your resulting research publications.
%
%The implementation utilizes and requires CVX: http://cvxr.com/
%
%Please note that the channels are generated randomly, thus the results
%will not be exactly the same as in the paper.

%Initialization
close all;
clear all;


%%Simulation parameters

nbrOfRealizations = 10; %Number of channel realizations

%There are extreme cases when the problem becomes infeasible due to
%insufficient power at macro BS and a poor user location realization. This
%is the result of bad scheduling (random scheduling in this code) and
%should either be removed (manually) or the power constraints at the macro
%BS can be relaxed to make the problem feasible (when this option is true).
relaxPowerConstraintsIfNeeded = true; 

nbrOfSubCarriers = 600; %Number of subcarriers in the LTE-like system
subcarrierBandwidth = 15e3; %Hz  in the LTE-like system

noiseFigure = 5; %dB
noiseFloordBm = -174+10*log10(subcarrierBandwidth)+noiseFigure; %Noise floor in dBm

Kt = 5; %Number of transmitters: One BS + Kt-1 Small Cells
Kr = 10; %Number of users

QoSconstraints = 2; %QoS constraint in bits/s/Hz per user
SINRconstraints = (2^QoSconstraints-1)*ones(Kr,1); %Corresponding SINR constraints per user

rng('shuffle'); %Initiate the random number generators with a random seed

%%If rng('shuffle'); is not supported by your Matlab version, you can use
%%the following commands instead:
%randn('state',sum(100*clock));
%rand('state',sum(100*clock));



%%Parameters for Macro Base Station (BS)

P_BS = 66; %Maximal transmit power per subcarrier at BS (in mW) ---Change to something very large to guarantee a feasible solution!
rho0_inv = 0.388; %Efficiency of power amplifiers at BS
circuitPowerBS = 189/nbrOfSubCarriers; %Circuit power per antenna (in mW)
minimalUserDistanceBS = 0.035; %kilometers

%Different alternatives of number of antennas at macro BS
NBScases = 20:10:100;

%Propagation Parameters
pentrationlossdB = 20; %Penetration loss (indoor users)
shadowFadingBS = 10^(7/10); %Standard deviation of shadow fading for all users to the macro BS



%%Parameters for Small Cell Access points (SCAs)

P_SCA = 0.08; %%Maximal transmit power per subcarrier at SCA (in mW)
rhoj_inv = 0.052; %Efficiency of power amplifiers at SCA
circuitPowerSCA = 5.6/nbrOfSubCarriers; %Circuit power per antenna (in mW)
minimalUserDistanceSCA = 0.003; %kilometers

%Different alternatives of number of antennas at SCAs
NSCAcases = [0 1 2 3];

%Propagation Parameters
clusterSize = 0.04; %Users within this distance have better propagation properties
pentrationlossdB_incluster = 0; %Pentration loss for users in cluser (dB)
pentrationlossdB_outcluster = 20; %Pentration loss for users not in cluser (dB)

%Standard deviation of shadow fading for all users to the SCA
shadowFadingSCA_incluster = 10^(7/10);
shadowFadingSCA_outcluster = 10^(7/10);



%%Preliminaries for generating simulation environment

radius = 0.5; %SCAs are located uniformly on a circle with this radius (in km)
BSlocations = [0 0; radius/2 radius/2; radius/2 -radius/2; -radius/2 -radius/2; -radius/2 radius/2]; %Position of BS and SCAs in km.
minimalUserDistances = [minimalUserDistanceBS; minimalUserDistanceSCA*ones(Kt-1,1)]; %Minimal user distance for each transmitter in km.


%Matrix for saving the total power in the optimal solutions
totalpower = zeros(length(NBScases),length(NSCAcases),nbrOfRealizations);

%Matrix for saving which antennas that serve each user at the optimal
%solutions.
optimalUserAllocation = zeros(Kt,Kr,length(NBScases),length(NSCAcases),nbrOfRealizations);


%Generate channel realization (before correlation and pathlosses)
maxNbrOfAntennas = max(NBScases)+(Kt-1)*max(NSCAcases);
Huncorr = (randn(Kr,maxNbrOfAntennas,nbrOfRealizations)+1i*randn(Kr,maxNbrOfAntennas,nbrOfRealizations))/sqrt(2);

%Generate realizations for shadow fading
shadowFadingRealizations = randn(Kt,Kr,nbrOfRealizations);


%For-loop that goes through each system realization
for iter = 1:nbrOfRealizations
    [iter nbrOfRealizations] %Simple output to keep track of progress
    
    %Step 1: Generate user locations
    
    %Uniformly distributed users in a cell with radius defined above
    distance_normalized = sqrt(rand(Kr,1)); %Uniformly distributed distances from cell center
    angles = rand(Kr,1)*2*pi; %Uniformly distributed angles
    
    MSlocations = zeros(Kr,2); %Vector to store user loaction
    
    %Go through all the transmitters
    for j = 1:Kt
        if j==1 %Kr-Kt+1 users are placed uniformly in the whole cell
            MSlocations(1:Kr-Kt+j,:) = radius*repmat(distance_normalized(1:Kr-Kt+j),[1 2]).*[cos(angles(1:Kr-Kt+j)) sin(angles(1:Kr-Kt+j))]; %Store user location
        else %1 user per SCA is placed within its cluster (defined above)
            position = clusterSize*repmat(distance_normalized(Kr-Kt+j),[1 2]) .*[cos(angles(Kr-Kt+j)) sin(angles(Kr-Kt+j))];
            
            %Check that the user is not too close to the SCA. By
            %design, this user will satisfy the minimal distance
            %requirements of the other transmitters as well.
            while norm(position) < minimalUserDistances(j)
                position = clusterSize*repmat(sqrt(rand(1)),[1 2]) .*[cos(angles(Kr-Kt+j)) sin(angles(Kr-Kt+j))]; %Create a new user position if minimal distance is not satisfied
            end
            
            MSlocations(Kr-Kt+j,:) = BSlocations(j,:) + position;  %Store user location around the SCA
        end
    end
    
    %Go through all users and check that they satisfy the minimal
    %distance requirements for all transmitters. If not, generate a new
    %random distance and angle from the origin and try again.
    for k = 1:Kr
        while min(sqrt(sum(abs(BSlocations-repmat(MSlocations(k,:),[Kt 1])).^2,2))-minimalUserDistances)<0
            distance = radius*sqrt(rand(1,1)); %Uniformly distributed distance from cell center
            angles = rand(1,1)*2*pi;  %Uniformly distributed angle
            MSlocations(k,:) = repmat(distance,[1 2]).*[cos(angles) sin(angles)]; %Store new user location
        end
    end
    


        
    
    %Go through all the different numbers of BS antennas to generate
    %channels and compute the results.
    for scenario = 1:length(NBScases)
        %[scenario length(NBScases)] %Simple output to keep track of progress
        
        Nantennas = [NBScases(scenario); max(NSCAcases)*ones(Kt-1,1)]; %Vector with number of antennas for each transmitter
        N = sum(Nantennas); %Total number of transmit antennas
        H = Huncorr(:,[1:NBScases(scenario) max(NBScases)+1:maxNbrOfAntennas],iter);
        
        antennaInds = [0; cumsum(Nantennas)]; %Vector with indicies where the antenna indices of each transmitter starts and ends.
        
        %Generate channel covariance structure for macro BS using the physical channel model in [2, Eq. (34)]
        nbrOfScatteringClusters = Nantennas(1)/2;
        uniformangles = -pi/2 + (1:nbrOfScatteringClusters)*pi/nbrOfScatteringClusters;
        omega = 0.3;
        A = [exp( - 1i*2*pi*omega* (0:Nantennas(1)-1)' *  sin(uniformangles))/sqrt(nbrOfScatteringClusters) zeros(Nantennas(1),nbrOfScatteringClusters)];
        


        
        %Compute the average channel attentuation (pathloss and shadow
        %fading) divided by the noise power and renormalize the channel
        %realization.
        lossovernoise = zeros(Kt,Kr);
        
        %Go through all users
        for k = 1:Kr
            
            dista = sqrt(sum(abs(BSlocations-repmat(MSlocations(k,:),[Kt 1])).^2,2)); %Compute distance from each transmitter
            
            %Go through all transmitters
            for j = 1:Kt
                if j==1
                    %Compute channel attenuation over noise power for the macro BS
                    lossovernoise(j,k) = 10^( (128.1+37.6*log10(dista(j)) + shadowFadingBS*shadowFadingRealizations(j,k,iter) + noiseFloordBm + pentrationlossdB)/10);
                    
                    %Apply this to the current channel realization and
                    %multiply with A that gives the spatial correlation.
                    H(k,1+antennaInds(j):antennaInds(j+1)) = (H(k,1+antennaInds(j):antennaInds(j+1))*A')*sqrt(rho0_inv/lossovernoise(j,k));
                else
                    %Compute channel attenuation over noise power for the
                    %SCAs, depending on whether the user is within 40 m or
                    %not.
                    if dista(j)<=clusterSize
                        lossovernoise(j,k) = 10^( (127+30*log10(dista(j)) + shadowFadingSCA_incluster*shadowFadingRealizations(j,k,iter) + noiseFloordBm + pentrationlossdB_incluster)/10);
                    else
                        lossovernoise(j,k) = 10^( (128.1+37.6*log10(dista(j)) + shadowFadingSCA_outcluster*shadowFadingRealizations(j,k,iter) + noiseFloordBm + pentrationlossdB_outcluster)/10);
                    end
                    
                    %Apply this to the current channel realization.
                    H(k,1+antennaInds(j):antennaInds(j+1)) = H(k,1+antennaInds(j):antennaInds(j+1))*sqrt(rhoj_inv/lossovernoise(j,k));
                end
            end
            
        end
        
        
        %Create the power constraints in vector using the notation from the
        %book "Optimal Resource Allocation in Coordinated Multi-Cell Systems"
        %by Emil Björnson and Eduard Jorswieck.
        
        L = N; %Number of constraints (one per antenna)

        Q = zeros(N,N,L); %Weighting matrices
        Qsqrt = zeros(N,N,L); %Matrix square root of weighting matrices
  
        %Create per-antenna constraints
        for j = 1:L
            Q(j,j,j) = 1;
            Qsqrt(j,j,j) = 1;
        end
        
        %Store the maximum power that correspond to each power constraint
        q = [(P_BS/rho0_inv)*ones(Nantennas(1),1); (P_SCA/rhoj_inv)*ones(max(NSCAcases)*(Kt-1),1)];
        
        
        %Compute the minimal transmit power for each of the different
        %number of antennas at the SCAs.
        for m = 1:length(NSCAcases)
            
            %This is the case with only the macro BS
            if m==1
                %Compute the optimal solution by solving a convex
                %optimization problem
                [Wsolution_BSonly,transmitpower_BSonly] = function_QoSproblem_singleBS(H(:,1:Nantennas(1)),SINRconstraints,Qsqrt(1:Nantennas(1),1:Nantennas(1),1:Nantennas(1)),q(1:Nantennas(1)));
                
                %Takes care of extreme cases when the problem is infeasible
                if relaxPowerConstraintsIfNeeded && isnan(transmitpower_BSonly)
                    [Wsolution_BSonly,transmitpower_BSonly] = function_QoSproblem_singleBS(H(:,1:Nantennas(1)),SINRconstraints,[],[]);
                end
                
                %Compute the total power using the definition in Eq. (4)
                %and Eq. (5)
                totalpower(scenario,m,iter) = Nantennas(1)*circuitPowerBS + transmitpower_BSonly;
                
                optimalUserAllocation(1,:,scenario,m,iter) = 1; %Store which antennas that serve the user in the final solution
            else
                
                %Find the current channel matrix by simply removing the
                %columns for SCA-antennas that are not in use.
                Hcurrent = zeros(Kr,NBScases(scenario)+NSCAcases(m)*(Kt-1));
                Hcurrent(:,1:NBScases(scenario)) = H(:,1:NBScases(scenario));
                for j = 2:Kt
                    Hcurrent(:,NBScases(scenario)+(j-2)*NSCAcases(m)+1:NBScases(scenario)+(j-1)*NSCAcases(m)) = H(:,NBScases(scenario)+(j-2)*max(NSCAcases)+1:NBScases(scenario)+(j-2)*max(NSCAcases)+NSCAcases(m));
                end
                
                %Update vectors with current number of antennas
                Nantennas_current = [NBScases(scenario); NSCAcases(m)*ones(Kt-1,1)];
                Ncurrent = sum(Nantennas_current);
                
                %Compute the optimal solution by solving a convex
                %optimization problem
                [Wsolution,transmitpower_BS_SCA,BSallocation] = function_QoSproblem_relaxation(Hcurrent,Nantennas_current,SINRconstraints,Q(1:Ncurrent,1:Ncurrent,1:Ncurrent),q(1:Ncurrent));
                
                %Takes care of extreme cases when the problem is infeasible
                if relaxPowerConstraintsIfNeeded && isnan(transmitpower_BS_SCA)
                    [Wsolution,transmitpower_BS_SCA,BSallocation] = function_QoSproblem_relaxation(Hcurrent,Nantennas_current,SINRconstraints,Q(1:Ncurrent,1:Ncurrent,NBScases(scenario)+1:Ncurrent),q(NBScases(scenario)+1:Ncurrent));
                end
                
                %Compute the total power using the definition in Eq. (4)
                %and Eq. (5)
                totalpower(scenario,m,iter) = Nantennas(1)*circuitPowerBS + (Kt-1)*NSCAcases(m)*circuitPowerSCA + transmitpower_BS_SCA(1);
                
                optimalUserAllocation(:,:,scenario,m,iter) = BSallocation; %Store which antennas that serve the user in the final solution
            end
            
        end
        
        
    end
    
end



%Compute the average over channel realizations (and remove infeasiblities and outliers)
feasible = sum(~isnan(totalpower) & totalpower<1e6,3);
totalpower(isnan(totalpower) | totalpower>=1e6) = 0;
totalpower_average = sum(totalpower,3)./feasible;


%Plot the numerical results
figure; hold on; box on;

plot(NBScases,10*log10(totalpower_average(:,1)),'kd:','LineWidth',1);
plot(NBScases,10*log10(totalpower_average(:,2)),'bo-.','LineWidth',1);
plot(NBScases,10*log10(totalpower_average(:,3)),'kd--','LineWidth',1);
plot(NBScases,10*log10(totalpower_average(:,4)),'rh-','LineWidth',1);

legend('No SCAs','1 antenna/SCA','2 antenna/SCA','3 antenna/SCA','Location','SouthWest');

xlabel('Antennas at the BS, N_{BS}')
ylabel('Total Power per Subcarrier [dBm]')



==> anc/simulationFigure4.m <==
%This Matlab script can be used to generate Figure 4 in the paper:
%Emil Björnson, Marios Kountouris, Merouane Debbah, "Massive MIMO and
%Small Cells: Improving Energy Efficiency by Optimal Soft-Cell
%Coordination," Proceedings International Conference on Telecommunications
%(ICT'13), Casablanca, Morocco, May 2013.
%
%This is version 1.1.
%
%License: If you use parts of this code in your research, please cite the
%paper above in your resulting research publications.
%
%The implementation utilizes and requires CVX: http://cvxr.com/
%
%Please note that the channels are generated randomly, thus the results
%will not be exactly the same as in the paper.

%Initialization
close all;
clear all;


%%Simulation parameters

QoSvalues = [1 1.5 2 2.5 3 3.5 4]; %Different QoS constraint in bits/s/Hz
nbrOfRealizations = 100; %Number of channel realizations
nbrOfSchemes = 3; %Number of Different Beamforming Schemes that are Simulated

%There are extreme cases when the problem becomes infeasible due to
%insufficient power at macro BS and a poor user location realization. This
%is the result of bad scheduling (random scheduling in this code) and
%should either be removed (manually) or the power constraints at the macro
%BS can be relaxed to make the problem feasible (when this option is true).
relaxPowerConstraintsIfNeeded = true; 

nbrOfSubCarriers = 600; %Number of subcarriers in the LTE-like system
subcarrierBandwidth = 15e3; %Hz  in the LTE-like system

noiseFigure = 5; %dB
noiseFloordBm = -174+10*log10(subcarrierBandwidth)+noiseFigure; %Noise floor in dBm

Kt = 5; %Number of transmitters: One BS + Kt-1 Small Cells
Kr = 10; %Number of users

SINRconstraints = 2; %QoS constraint in bits/s/Hz per user
SINRconstraints = (2^SINRconstraints-1)*ones(Kr,1); %Corresponding SINR constraints per user

rng('shuffle'); %Initiate the random number generators with a random seed

%%If rng('shuffle'); is not supported by your Matlab version, you can use
%%the following commands instead:
%randn('state',sum(100*clock));
%rand('state',sum(100*clock));



%%Parameters for Macro Base Station (BS)

P_BS = 66; %Maximal transmit power per subcarrier at BS (in mW) ---Change to something very large to guarantee a feasible solution!
rho0_inv = 0.388; %Efficiency of power amplifiers at BS
circuitPowerBS = 189/nbrOfSubCarriers; %Circuit power per antenna (in mW)
minimalUserDistanceBS = 0.035; %kilometers

N_BS = 50; %Number of antennas at macro BS

%Propagation Parameters
pentrationlossdB = 20; %Penetration loss (indoor users)
shadowFadingBS = 10^(7/10); %Standard deviation of shadow fading for all users to the macro BS



%%Parameters for Small Cell Access points (SCAs)

P_SCA = 0.08; %%Maximal transmit power per subcarrier at SCA (in mW)
rhoj_inv = 0.052; %Efficiency of power amplifiers at SCA
circuitPowerSCA = 5.6/nbrOfSubCarriers; %Circuit power per antenna (in mW)
minimalUserDistanceSCA = 0.003; %kilometers

N_SCA = 2; %Number of antennas at each SCA

%Propagation Parameters
clusterSize = 0.04; %Users within this distance have better propagation properties
pentrationlossdB_incluster = 0; %Pentration loss for users in cluser (dB)
pentrationlossdB_outcluster = 20; %Pentration loss for users not in cluser (dB)

%Standard deviation of shadow fading for all users to the SCA
shadowFadingSCA_incluster = 10^(7/10);
shadowFadingSCA_outcluster = 10^(7/10);


Nantennas = [N_BS; N_SCA*ones(Kt-1,1)]; %Vector with number of antennas for each transmitter
N = sum(Nantennas); %Total number of Transmit Antennas
antennaInds = [0; cumsum(Nantennas)]; %Vector with indicies where the antenna indices of each transmitter starts and ends.


%%Preliminaries for generating simulation environment

radius = 0.5; %SCAs are located uniformly on a circle with this radius (in km)
BSlocations = [0 0; radius/2 radius/2; radius/2 -radius/2; -radius/2 -radius/2; -radius/2 radius/2]; %Position of BS and SCAs in km.
minimalUserDistances = [minimalUserDistanceBS; minimalUserDistanceSCA*ones(Kt-1,1)]; %Minimal user distance for each transmitter in km.



%Create the power constraints in vector using the notation from the
%book "Optimal Resource Allocation in Coordinated Multi-Cell Systems"
%by Emil Björnson and Eduard Jorswieck.

L = N; %Number of constraints (one per antenna)

Q = zeros(N,N,L); %Weighting matrices
Qsqrt = zeros(N,N,L); %Matrix square root of weighting matrices

%Create per-antenna constraints
for j = 1:L
    Q(j,j,j) = 1;
    Qsqrt(j,j,j) = 1;
end

%Store the maximum power that correspond to each power constraint
q = [(P_BS/rho0_inv)*ones(N_BS,1); (P_SCA/rhoj_inv)*ones(N_SCA*(Kt-1),1)];



%Matrix for saving the total power in the optimal solutions
totalpower = zeros(length(QoSvalues),nbrOfSchemes,nbrOfRealizations);

%Matrix for saving which antennas that serve each user at the optimal
%solutions.
optimalUserAllocation = zeros(Kt,Kr,length(QoSvalues),nbrOfSchemes,nbrOfRealizations);


%Generate channel realization (before correlation and pathlosses)
H = (randn(Kr,N,nbrOfRealizations)+1i*randn(Kr,N,nbrOfRealizations))/sqrt(2);

%Generate realizations for shadow fading
shadowFadingRealizations = randn(Kt,Kr,nbrOfRealizations);

%Generate uniformly distributed users in a cell with radius defined above
distance_normalized = sqrt(rand(Kr,nbrOfRealizations)); %Uniformly distributed distances from cell center
angles = rand(Kr,nbrOfRealizations)*2*pi; %Uniformly distributed angles


for iter = 1:nbrOfRealizations
    
    [iter nbrOfRealizations] %Simple output to keep track of progress
    
    %Step 1: Compute user locations
    MSlocations = zeros(Kr,2); %Vector to store user loaction
    
    %Go through all the transmitters
    for j = 1:Kt
        if j==1 %Kr-Kt+1 users are placed uniformly in the whole cell
            MSlocations(1:Kr-Kt+j,:) = radius*repmat(distance_normalized(1:Kr-Kt+j,iter),[1 2]).*[cos(angles(1:Kr-Kt+j,iter)) sin(angles(1:Kr-Kt+j,iter))]; %Store user location
        else %1 user per SCA is placed within its cluster (defined above)
            position = clusterSize*repmat(distance_normalized(Kr-Kt+j,iter),[1 2]) .*[cos(angles(Kr-Kt+j,iter)) sin(angles(Kr-Kt+j,iter))];
            
            %Check that the user is not too close to the SCA. By
            %design, this user will satisfy the minimal distance
            %requirements of the other transmitters as well.
            while norm(position) < minimalUserDistances(j)
                position = clusterSize*repmat(sqrt(rand(1)),[1 2]) .*[cos(angles(Kr-Kt+j,iter)) sin(angles(Kr-Kt+j,iter))]; %Create a new user position if minimal distance is not satisfied
            end
            
            MSlocations(Kr-Kt+j,:) = BSlocations(j,:) + position;  %Store user location around the SCA
        end
    end
    
    %Go through all users and check that they satisfy the minimal
    %distance requirements for all transmitters. If not, generate a new
    %random distance and angle from the origin and try again.
    for k = 1:Kr
        while min(sqrt(sum(abs(BSlocations-repmat(MSlocations(k,:),[Kt 1])).^2,2))-minimalUserDistances)<0
            distance_normalized(k,iter) = radius*sqrt(rand(1,1)); %Uniformly distributed distance from cell center
            angles(k,iter) = rand(1,1)*2*pi;  %Uniformly distributed angle
            MSlocations(k,:) = repmat(distance_normalized(k,iter),[1 2]).*[cos(angles(k,iter)) sin(angles(k,iter))]; %Store new user location
        end
    end
    
    
    
    %Generate channel covariance structure for macro BS using the physical channel model in [2, Eq. (34)]
    nbrOfScatteringClusters = Nantennas(1)/2;
    uniformangles = -pi/2 + (1:nbrOfScatteringClusters)*pi/nbrOfScatteringClusters;
    omega = 0.3;
    A = [exp( - 1i*2*pi*omega* (0:Nantennas(1)-1)' *  sin(uniformangles))/sqrt(nbrOfScatteringClusters) zeros(Nantennas(1),nbrOfScatteringClusters)];
    
    
    %Compute the average channel attentuation (pathloss and shadow
    %fading) divided by the noise power and renormalize the channel
    %realization.
    lossovernoise = zeros(Kt,Kr);
    
    %Go through all users
    for k = 1:Kr
        
        dista = sqrt(sum(abs(BSlocations-repmat(MSlocations(k,:),[Kt 1])).^2,2)); %Compute distance from each transmitter
        
        %Go through all transmitters
        for j = 1:Kt
            if j==1
                %Compute channel attenuation over noise power for the macro BS
                lossovernoise(j,k) = 10^( (128.1+37.6*log10(dista(j)) + shadowFadingBS*shadowFadingRealizations(j,k,iter) + noiseFloordBm + pentrationlossdB)/10);
                
                %Apply this to the current channel realization and
                %multiply with A that gives the spatial correlation.
                H(k,1+antennaInds(j):antennaInds(j+1),iter) = (H(k,1+antennaInds(j):antennaInds(j+1),iter)*A')*sqrt(rho0_inv/lossovernoise(j,k));
            else
                %Compute channel attenuation over noise power for the
                %SCAs, depending on whether the user is within 40 m or
                %not.
                if dista(j)<=clusterSize
                    lossovernoise(j,k) = 10^( (127+30*log10(dista(j)) + shadowFadingSCA_incluster*shadowFadingRealizations(j,k,iter) + noiseFloordBm + pentrationlossdB_incluster)/10);
                else
                    lossovernoise(j,k) = 10^( (128.1+37.6*log10(dista(j)) + shadowFadingSCA_outcluster*shadowFadingRealizations(j,k,iter) + noiseFloordBm + pentrationlossdB_outcluster)/10);
                end
                
                %Apply this to the current channel realization.
                H(k,1+antennaInds(j):antennaInds(j+1),iter) = H(k,1+antennaInds(j):antennaInds(j+1),iter)*sqrt(rhoj_inv/lossovernoise(j,k));
            end
        end
        
    end
    
    
    
    
    %Go through all the different QoS values
    for scenario = 1:length(QoSvalues)
        
        %[scenario length(QoSvalues)] %Simple output to keep track of progress
        
        %Transform QoS constraints into SINR constraints.
        SINRconstraints = (2.^QoSvalues(scenario)-1)*ones(Kr,1);
        
        
        %Scheme 1: Optimal soft-cell coordination
        
        %Compute the optimal solution by solving a convex
        %optimization problem
        [Wsolution,transmitpower_BS_SCA,BSallocation] = function_QoSproblem_relaxation(H(:,:,iter),Nantennas,SINRconstraints,Q,q);
        
        %Takes care of extreme cases when the problem is infeasible
        if relaxPowerConstraintsIfNeeded && isnan(transmitpower_BS_SCA)
            [Wsolution,transmitpower_BS_SCA,BSallocation] = function_QoSproblem_relaxation(H(:,:,iter),Nantennas,SINRconstraints,Q(:,:,N_BS+1:L),q(N_BS+1:L));
        end
        
        %Compute the total power using the definition in Eq. (4)
        %and Eq. (5)
        totalpower(scenario,1,iter) = Nantennas(1)*circuitPowerBS + (Kt-1)*N_SCA*circuitPowerSCA + transmitpower_BS_SCA;
        
        optimalUserAllocation(:,:,scenario,1,iter) = BSallocation; %Store which antennas that serve the user in the final solution
        
        
        
        %Scheme 2: Proposed Multiflow-RZF beamforming
        
        %Compute the beamforming using the Multiflow-RZF beamforming
        %algorithm proposed in the paper
        [Wsolution_RZF,transmitpower_RZF,BSallocation_RZF] = function_QoSproblem_multiflowRZF(H(:,:,iter),Nantennas,SINRconstraints,Q,q);
        
        %Compute the total power using the definition in Eq. (4)
        %and Eq. (5)
        totalpower(scenario,2,iter) = Nantennas(1)*circuitPowerBS + (Kt-1)*N_SCA*circuitPowerSCA + transmitpower_RZF;
        
        optimalUserAllocation(:,:,scenario,2,iter) = BSallocation_RZF;
        
        
        
        %%Scheme 3: Only macro BS
        
        %Compute the optimal solution by solving a convex
        %optimization problem
        [Wsolution_BSonly,transmitpower_BSonly] = function_QoSproblem_singleBS(H(:,1:Nantennas(1),iter),SINRconstraints,Qsqrt(1:Nantennas(1),1:Nantennas(1),1:Nantennas(1)),q(1:Nantennas(1)));
        
        %Takes care of extreme cases when the problem is infeasible
        if relaxPowerConstraintsIfNeeded && isnan(transmitpower_BSonly)
            [Wsolution_BSonly,transmitpower_BSonly] = function_QoSproblem_singleBS(H(:,1:Nantennas(1),iter),SINRconstraints,[],[]);
        end
        
        %Compute the total power using the definition in Eq. (4)
        %and Eq. (5)
        totalpower(scenario,3,iter) = Nantennas(1)*circuitPowerBS + transmitpower_BSonly;
        
        optimalUserAllocation(1,:,scenario,3,iter) = 1; %Store which antennas that serve the user in the final solution
        
        
        %In extreme cases when Multiflow-RZF beamforming is worse than
        %using only the macro BS (i.e., bad scheduling), the multi-flow
        %case is replaces with using only the BS.
        if relaxPowerConstraintsIfNeeded && (isnan(totalpower(scenario,2,iter)) || totalpower(scenario,2,iter)>totalpower(scenario,3,iter))
            totalpower(scenario,2,iter) = totalpower(scenario,3,iter);
            optimalUserAllocation(:,:,scenario,2,iter) = optimalUserAllocation(:,:,scenario,3,iter);
        end

    end
    
end


%Compute the average over channel realizations (and remove infeasiblities and outliers)
feasible = sum(~isnan(totalpower) & totalpower<1e6,3);
totalpower(isnan(totalpower) | totalpower>=1e6) = 0;
totalpower_average = sum(totalpower,3)./feasible;

%Plot the numerical results
figure; hold on; box on;

plot(QoSvalues,10*log10(totalpower_average(:,3)),'kd:','LineWidth',1);
plot(QoSvalues,10*log10(totalpower_average(:,2)),'b*-','LineWidth',1);
plot(QoSvalues,10*log10(totalpower_average(:,1)),'kd--','LineWidth',1);

legend('Optimal: Only BS','Proposed Low-Complexity','Optimal: Spatial Soft-Cell','Location','NorthWest')
xlabel('QoS Target per User [bits/s/Hz]')
ylabel('Total Power per Subcarrier [dBm]')


